The Sunyaev-Zel'dovich Array: Constraining a new pressure profile for fitting SZE observations of galaxy clusters

The Sunyaev-Zel'dovich Array (SZA), an eight element interferometer designed to probe the Sunyaev-Zel'dovich effect (SZE) from galaxy clusters, which I helped construct and operate, is described here (Part I). I then use SZA observations to investigate the utility of a new, self-similar pressure profile for fitting SZE observations of galaxy clusters (Part II). The SZA 30-GHz receiver system probes angular scales ~1-5'. A model that can accurately describe a cluster's pressure profile over a correspondingly broad range of radii is therefore required. In the analysis presented here, I fit a 2-parameter, radial pressure profile, derived from simulations and detailed X- ray analysis of relaxed clusters, to SZA observations of three clusters with exceptionally high quality X-ray data. From the joint analysis of the SZE and X-ray data, I derive physical properties of the cluster, such as gas and total mass, gas fraction and the integrated Compton y -parameter. The parameters derived from the joint fit to SZE+X-ray data agree well with a detailed, independent, X-ray-only analysis of these same clusters. When combined with X-ray imaging data, this new pressure profile yields an independent estimate of the electron temperature profile that is in good agreement with spectroscopic X-ray determinations. In addition to yielding relationships between cluster observables and physical cluster properties, this model could prove to be a useful tool in helping to constrain the temperatures of high redshift clusters, for which X-ray spectroscopic data are difficult to obtain.

==> lambda/plot_Xray_Lambda.m <==
data = textread('/home/tony/clusters/a1835/Lambda_table_a1835_new.dat','');

% col 1 == temperature
% col 2 == metallicity
% col 3 == Lambda

ind_Z03  = find(data(:,2)==0.3);
ind_8keV = find(data(:,1)==8.0);

set(0,'DefaultAxesFontSize',14)
set(0,'DefaultTextFontSize',14)
set(0,'DefaultAxesFontName','Times')
set(0,'DefaultTextFontName','Times')
set(0,'DefaultFigurePosition',[50 100 550 275])

figure; set(gcf,'PaperPositionMode','auto')
plot(data(ind_Z03,1),data(ind_Z03,3))
title('X-ray Emissivity versus Temperature')
ylabel('\Lambda (erg cm^{5} s^{-1})')
xlabel('Temperature (keV)')
axis tight
print -depsc lambda_vs_temperature

figure; set(gcf,'PaperPositionMode','auto')
plot(data(ind_8keV,2),data(ind_8keV,3))
title('X-ray Emissivity versus Metallicity')
ylabel('\Lambda (erg cm^{5} s^{-1})')
xlabel('Metallicity (Z)')
axis tight
print -depsc lambda_vs_metallicity

ind_Z01  = find(data(:,2)==0.1);
ind_Z03  = find(data(:,2)==0.3);
ind_Z05  = find(data(:,2)==0.5);
ind_Z07  = find(data(:,2)==0.7);
ind_Z09  = find(data(:,2)==0.9);

set(0,'DefaultFigurePosition',[50 100 650 325])
figure; set(gcf,'PaperPositionMode','auto')
plot(data(ind_Z01,1),data(ind_Z01,3)/1e-15,'b','Linewidth',2)
hold on;
plot(data(ind_Z03,1),data(ind_Z03,3)/1e-15,'k','Linewidth',2)
plot(data(ind_Z05,1),data(ind_Z05,3)/1e-15,'r','Linewidth',2)
plot(data(ind_Z07,1),data(ind_Z07,3)/1e-15,'g','Linewidth',2)
plot(data(ind_Z09,1),data(ind_Z09,3)/1e-15,'c','Linewidth',2)
title('Broadband X-ray Emissivity (0.7-7.0 keV, z=0.25)')
ylabel('\Lambda (10^{-15} cts cm^{3} s^{-1})')
xlabel('Temperature (keV)')
legend({'Z=0.1','Z=0.3','Z=0.5','Z=0.7','Z=0.9'},'Location','BestOutside')
axis tight
axis([0.5 15 0 3.5])
print -depsc lambda


data_effarea = textread('effarea_30_145_fixed.dat','');

figure; set(gcf,'PaperPositionMode','auto')
plot(data_effarea(:,1),data_effarea(:,3),'b','Linewidth',2)
hold on;
title('{\it Chandra} Effective Area (0.7-7.0 keV)')
ylabel('Effective Area (cm^2)')
xlabel('Photon Energy (keV)')
axis([0.7 7.0 0 700])
print -depsc effarea


==> lambda/plot_Xray_Lambda_sim.m <==
data = textread('/home/tony/daisukeclusters/X-ray/40ksec/Lambda_table_sim_z0.25_0.7_7.0keV_acis_lowres_fixed.dat','');
data = textread('/home/tony/daisukeclusters/X-ray/40ksec/Lambda_table_sim_z0.25_0.7_7.0keV_acis_fixed.dat','');
% col 1 == temperature
% col 2 == metallicity
% col 3 == Lambda

ind_Z03  = find(data(:,2)==0.3);
ind_8keV = find(data(:,1)==8.0);

set(0,'DefaultAxesFontSize',14)
set(0,'DefaultTextFontSize',14)
set(0,'DefaultAxesFontName','Times')
set(0,'DefaultTextFontName','Times')
set(0,'DefaultFigurePosition',[50 100 550 275])

figure; set(gcf,'PaperPositionMode','auto')
plot(data(ind_Z03,1),data(ind_Z03,3))
title('X-ray Emissivity versus Temperature')
ylabel('\Lambda (erg cm^{5} s^{-1})')
xlabel('Temperature (keV)')
axis tight
print -depsc lambda_vs_temperature

figure; set(gcf,'PaperPositionMode','auto')
plot(data(ind_8keV,2),data(ind_8keV,3))
title('X-ray Emissivity versus Metallicity')
ylabel('\Lambda (erg cm^{5} s^{-1})')
xlabel('Metallicity (Z)')
axis tight
print -depsc lambda_vs_metallicity

ind_Z01  = find(data(:,2)==0.1);
ind_Z03  = find(data(:,2)==0.3);
ind_Z05  = find(data(:,2)==0.5);
ind_Z07  = find(data(:,2)==0.7);
ind_Z09  = find(data(:,2)==0.9);

set(0,'DefaultFigurePosition',[50 100 650 325])
figure; set(gcf,'PaperPositionMode','auto')
plot(data(ind_Z01,1),data(ind_Z01,3)/1e-13,'b','Linewidth',2)
hold on;
plot(data(ind_Z03,1),data(ind_Z03,3)/1e-13,'k','Linewidth',2)
plot(data(ind_Z05,1),data(ind_Z05,3)/1e-13,'r','Linewidth',2)
plot(data(ind_Z07,1),data(ind_Z07,3)/1e-13,'g','Linewidth',2)
plot(data(ind_Z09,1),data(ind_Z09,3)/1e-13,'c','Linewidth',2)
title('Broadband X-ray Emissivity (0.7-7.0 keV, z=0.25)')
ylabel('\Lambda (10^{-13} cts cm^{5} s^{-1})')
xlabel('Temperature (keV)')
legend({'Z=0.1','Z=0.3','Z=0.5','Z=0.7','Z=0.9'},'Location','BestOutside')
axis tight
axis([0.5 15 0 12])
print -depsc lambda_sim


data_effarea = textread('effarea_30_145_fixed.dat','');

figure; set(gcf,'PaperPositionMode','auto')
plot(data_effarea(:,1),data_effarea(:,3),'b','Linewidth',2)
hold on;
title('{\it Chandra} Effective Area (0.7-7.0 keV)')
ylabel('Effective Area (cm^2)')
xlabel('Photon Energy (keV)')
axis([0.7 7.0 0 700])
print -depsc effarea

